On minimal decompositions of low rank symmetric tensors

We use an algebraic approach to construct minimal decompositions of symmetric tensors with low rank. This is done by using Apolarity Theory and by studying minimal sets of reduced points apolar to a given symmetric tensor, namely, whose ideal is contained in the apolar ideal associated to the tensor. In particular, we focus on the structure of the Hilbert function of these ideals of points. We give a procedure which produces a minimal set of points apolar to any symmetric tensor of rank at most 5. This procedure is also implemented in the algebra software Macaulay2.

==> anc/ApolarLowRank.m2 <==
---*- coding: utf-8 -*-
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--
-- Written by Bernard Mourrain and Alessandro Oneto, 2018.
--
-- This file is in the public domain.
--
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

newPackage(
	"ApolarLowRank",
    	Version => "1.0", 
    	Date => "April 2018",
    	Authors => {{
		Name => "Alessandro Oneto",
		Email => "alessandro.oneto@upc.edu",
		HomePage => "https://sites.google.com/view/alessandrooneto/home"
		},
	    {
		Name => "Bernard Mourrain",
		Email => "bernard.mourrain@inria.fr"}
	    },
    	Headline => "Construction of apolar (reduced) 0-dim schemes",
    	DebuggingMode => true,
	Reload => true
    	)
    
export {
    -- Apolarity Theory functions
    "apolar",
    "cat",
    "perpId",
    "essVar",
    "simplifyPoly",
    -- Main functions
    "sylvesterApolar",
    "aronhold",
    "planar5Apolar",
    "sylvesterPentaApolar",
    "minimalApolar5",
    -- tests
    "isApolar",
    -- New type and attributes
    "ApolarScheme", -- Hash Table
    "idX",
    "hPoly",
    "Xdeg",
    "Xred"
    } 

protect Xred,
protect Xdeg,
protect idX,
protect hPoly

---------------------------------------------
-- New type
---------------------------------------------
ApolarScheme = new Type of HashTable

---------------------------------------------
-- Construction of type ApolarScheme
---------------------------------------------
apolar = method()
apolar (Ideal,RingElement) := (I,F) -> (
    checkRed := (radical I == I);
    checkDeg := degree I;
    if not isApolar(I,F) then (
	expression "The ideal does not define a 0-dim apolar scheme"
	) else (
	    new ApolarScheme from hashTable{Xred => checkRed, Xdeg => checkDeg, idX => I, hPoly => F}
	    )
    )

---------------------------------------------
-- Functions from Apolarity Theory
---------------------------------------------

-- Given a homogeneous polynomial F returns the i-th Catalecticant matrix
cat = method();
cat (ZZ,RingElement) := (i,F) -> (
    R := ring(F);      d := first degree F;
    return diff(transpose basis(d-i,R), diff(basis(i,R),F));
    )

-- Given a homogeneous polynomial F returns its Apolar Ideal;
perpId = method();
perpId (RingElement) := (F) -> (
    R := ring(F);      d := first degree F;
    L := for j to d+1 list basis(j,R) * mingens kernel cat(j,F);
    return trim ideal L;
)

-- Given an ideal I and a polynomial F checks if I defines a 0-dimensional scheme apolar to F;
isApolar = method();
isApolar (Ideal,RingElement) := (I,F) -> (
    return (dim I == 1 and isSubset(I,perpId F))
    )

-- Given a polynomial returns the number of essential variables and the linear part of the apolar ideal
essVar = method();
essVar (RingElement) := F -> (
    R := ring(F);      d := first degree F;
    L := first entries ( basis(1,R) * mingens kernel cat(1,F) );
    return (numcols vars R - #L, L)
    )

-- Given a polynomial returns the polynomial in its essential variables 
simplifyPoly = method();
simplifyPoly (Symbol,RingElement) := (y,F) -> (
    R := ring(F);      d := first degree F;
    (n,M) := toSequence essVar(F);
    T := QQ[y_0..y_(n-1)];
    CV := basis(1,R) * gens ker diff(vars R, transpose matrix {((essVar(F)))_1});
    phi := map(R,T,CV);
    return ((preimage_phi ideal(F))_0, phi)
    )

---------------------------------------------
-- Case-by-case functions  
---------------------------------------------

-- Given a polynomial checks if the degree 2 part of the apolar ideal defines an apolar scheme
catalecticant2Apolar = method();
catalecticant2Apolar (Symbol,RingElement) := (Y,F) -> (
    R := ring(F);      d := first degree F;    
    simF := simplifyPoly(Y,F);
    FF := simF_0;    auxR := ring FF;
    catF2 := cat(2,FF);
    F2 := ideal (basis(2,auxR) * mingens kernel catF2);
    if (codim F2 == #(first entries vars(auxR))-1) then (
	return (apolar(F2,FF), (simF_1));
	) else (
	return expression "The kernel of the 2nd Catalecticant matrix does not define a 0-dim scheme";
	)
)

-- Given a binary polynomials computes a minimal apolar set of points via Sylvester algorithm
sylvesterApolar = method();
sylvesterApolar (Symbol,RingElement) := (Y,F) -> (
    R := ring(F);      d := first degree F;    
    eF := essVar(F);
    if eF_0 != 2 then return "error: the polynomial needs 2 essential variables";
    simF := simplifyPoly(Y,F);
    FF := simF_0;    auxR := ring FF;
    Fperp := perpId FF;     
    (G1,G2) :=  ((Fperp)_0, (Fperp)_1);
    if radical ideal(G1) == ideal(G1) then (
	IX :=  ideal(G1);
	return (apolar(IX,FF), (simF_1))
	) else (
	IX = ideal(random((degree G2 - degree G1)_0, auxR)*G1 + G2);
	return (apolar(IX,FF), (simF_1))
	)
    )

-- Checks if a given polynomial is (up to a suitable change of coordinates) of the form x^d + f(y,z) (with rk(f) > 3).
isCusp2 = method();
isCusp2 (RingElement) := F -> (
    R := ring(F);    d := first degree F;
    catF1 := cat(1,F);  catF2 := cat(2,F);    
    F1 := ideal(basis(1,R) * mingens kernel catF1);
    F2 := ideal(sub(sub(basis(2,R) * mingens kernel catF2, R/F1),R));
    FX := F1 + F2;
    PX := primaryDecomposition FX;
    dimPX := apply(PX, i -> (dim i, i == radical(i), degree i));
    return ((number(dimPX, i -> i == (1, true, 1))) == #PX-1 and 
	((number(dimPX, i -> i == (2, true, 1))) == 1 or 
	(number(dimPX, i -> i == (1, false, 2))) == 1)
	)
    )

-- Given a polynomial which is (up to a suitable change of coordinates) of the form x^d + f(y,z) (with rank > 3), 
--    it returns a minimal set of points apolar to it.
cusp2Apolar = method();
cusp2Apolar (Symbol,RingElement) := (Y,F) -> (
    R := ring(F);      d := first degree F;    
    eF := essVar(F);
    if eF_0 != 3 then return "error: the polynomial needs 3 essential variables";
    simF := simplifyPoly(Y,F);
    FF := simF_0;    auxR := ring FF;
    catF2 := cat(2,FF);
    F2 := ideal (basis(2,auxR) * mingens kernel catF2);
    PX := primaryDecomposition F2;
    redPX := select(PX, i -> (dim i == 1 and radical i == i));
    linPX := apply(redPX, i -> 
	(basis(1,auxR) * mingens kernel diff(vars auxR, transpose gens i))_0_0
	    );   
    KS := QQ[vars (0..#redPX-1)];
    S := KS[toSequence((entries vars auxR)_0)];
    redF := sub(FF, S) + sum for i to (#redPX - 1) list sub((first entries vars KS)_i,S) * (sub(linPX_i, S))^d;
    redCoeff := trim minors(3, cat(1,redF));
    F' := sub(sub(redF, S/redCoeff),auxR);
    perpF' := perpId F';
    (G0,G1,G2) := (perpF'_0, perpF'_1, perpF'_2);
    if radical ideal(G1) == ideal(G1) then (
	IX :=  intersect({ideal(G0,G1), redPX_0});
	return (apolar(IX,FF), (simF_1))
	) else (
	IX = intersect(ideal(G0,random((degree G2 - degree G1)_0, auxR)*G1 + G2), redPX_0);
	return (apolar(IX,FF), (simF_1))
	);
    )

-- Computes the Aronhold invariant of a plane cubic
--     From [G. Ottaviani, An invariant regarding Waring’s problem for cubic polynomials, Nagoya Math. J., Vol. 193 (2009), 95–110.]
aronhold = method();
aronhold (RingElement) := F -> (
    R := ring F;    V := (entries vars R)_0;
    K := matrix{{0,-V_2,V_1},{V_2,0,-V_0},{-V_1,V_0,0}};
    C := diff(basis(1,R), transpose diff(basis(1,R),F));
    KF := diff(K,C);
    Pf := pfaffians(8,KF); 
    if Pf != sub(ideal (),R) then return Pf_0 else return 0_R
    )

-- Given a polynomial in 3 variables and rank at most 5, returns a minimal set of points apolar to it 
planar5Apolar = method();
planar5Apolar (Symbol,RingElement) := (Y,F) -> (
    R := ring(F);      d := first degree F;    
    eF := essVar(F);
    if eF_0 != 3 then return "error: the polynomial needs 3 essential variables";
    simF := simplifyPoly(Y,F);
    FF := simF_0;    auxR := ring FF;
    catF2 := cat(2,FF);	   HF2 := rank catF2;
    F2 := ideal (basis(2,auxR) * mingens kernel catF2);
    if (dim F2 == 1 and radical F2 == F2) then (
	IX := F2;
	return  (apolar(IX,FF), (simF_1));
	);
    if isCusp2 FF then (
	return cusp2Apolar(Y,F);
	);
    if (d == 3 and HF2 < 5) then (
	hess :=  det diff(vars auxR, transpose diff(vars auxR, FF));
	LX := ideal(1_auxR);
	F' := FF;
	if (essVar(hess))_0 == 1 then (
	    l := random(1,auxR);
	    LX = ideal (vars auxR * gens kernel (diff(vars auxR,l)));
	    F' = F' + l^d;
	    );
	l = random(1,auxR);
	LX = intersect(LX, ideal (vars auxR * gens kernel (diff(vars auxR,l))));
	S' := QQ[vars 0];
	S := S'[toSequence((entries vars auxR)_0)];
	F' = sub(F',S) + (first entries vars S')_0 * (sub(l,S))^d;
	redCoeff := ideal aronhold F';
	FF' := sub(sub(F', S/redCoeff), auxR);
	catFF2 := cat(2,FF');	   
	FF2 := ideal (basis(2,auxR) * mingens kernel catFF2);
	IX = intersect(FF2, LX);
	return (apolar(IX,FF), (simF_1));
	);
    if (HF2 == 5 and d == 4) then (
	idL := ideal random(1,auxR);
	LX = F2_0 + idL;
	Q := first select(first entries mingens (LX), i -> degree i == {2});
	coeffQ := first entries transpose (coefficients Q)_1;
	deltaQ := coeffQ_1^2 - 4*coeffQ_0*coeffQ_2;
	S' = QQ[vars 0];
	aux := S'[first entries vars auxR];
	cond := ideal((vars S')_0_0^2 - sub(deltaQ,aux));
	auxR' := aux / cond;
	quadr := toSequence primaryDecomposition(sub(LX, auxR'));
	if length(quadr) == 2 then (
            (LX1,LX2) := quadr;
	    ) else (
	    (LX1,LX2) = toSequence apply(primaryDecomposition(LX), i -> sub(i,auxR'));
	    );
	(L1,L2) := toSequence(
	    apply({LX1,LX2}, i -> (
		    vars auxR' * gens kernel diff(vars auxR', transpose matrix{{i_0,i_1}}))_0_0
	    	)
	    );
    	auxR'' := auxR'[vars 1];
	(Fi,Fii) := (sub(FF,auxR'')-(vars auxR'')_0_0*(sub(L1,auxR''))^4, sub(FF,auxR'')-(vars auxR'')_0_0*(sub(L2,auxR''))^4);
	(redM1,redM2) := toSequence(apply({Fi,Fii}, i -> (
		    diff(transpose symmetricPower(2,sub(vars aux, auxR'')), diff(symmetricPower(2,sub(vars aux, auxR'')),i))
	    	    )
		)
    	    );
	(coeff1,coeff2) := toSequence(apply({redM1,redM2}, i -> (
	    	    for j in toList (set(0..5) ** set(0..5)) do (
			D := det submatrix(i, remove(toList(0..5),j#0), remove(toList(0..5),j#1));
			if D != 0 then (
		    	    break D
		    	    )
			)
	    	    )
		)
    	    );
	(auxR1,auxR2) := toSequence(apply({coeff1,coeff2}, i -> auxR''/i));
	(FFi,FFii) := toSequence(apply({{Fi,auxR1},{Fii,auxR2}}, i -> (sub(sub(i_0,i_1),auxR'))));
	(FFX1,FFX2) := toSequence(apply({FFi,FFii}, i -> (ideal(symmetricPower(2,vars auxR') * gens kernel cat(2,i)))));
	(IX1,IX2) := toSequence(apply({{FFX1,LX1},{FFX2,LX2}}, i -> intersect(i)));
	if codim IX1 == numcols vars auxR'-1 then (
	    return (apolar(IX1,sub(FF,auxR')), simF_1)
	    ) else (
	    return (apolar(IX2,sub(FF,auxR')), simF_1)
	);
    );
    Fd := ideal (basis(d-2,auxR) * mingens kernel cat(d-2,FF));
    if (codim Fd == (numcols vars auxR)-1) then (
	IX = saturate Fd;
	XX := apolar(IX,FF);
	if XX#Xred == true then (
	    return (apolar(IX,FF), (simF_1))
	    ) else (
	    return expression "error: polynomial with rank > 5"
	);
    )
)

-- Checks if a given polynomial is (up to a suitable change of coordinates) of the form x^d + f(y,z,w) (with rk(f) > 3), 
isCusp3 = method();
isCusp3 (RingElement) := F -> (
    R := ring(F);    d := first degree F;
    catF1 := cat(1,F);  catF2 := cat(2,F);    
    F1 := ideal(basis(1,R) * mingens kernel catF1);
    F2 := ideal(sub(sub(basis(2,R) * mingens kernel catF2, R/F1),R));
    FX := F1 + F2;
    PX := primaryDecomposition FX;
    dimPX := apply(PX, i -> (dim i, i == radical(i), degree i));
    return (dim FX > 0 and
	(number(dimPX, i -> i == (1, true, 1))) == #PX-1 and 
	((number(dimPX, i -> i#0 == 0) == 1) or 
	    (number(dimPX, i -> i == (1,false,2)) == 1) or
	    (number(dimPX, i -> i == (2,true,1)) == 1) or 
	    (number(dimPX, i -> i == (3,true,1)) == 1)
	    )
	) 
    )

-- Given a polynomial which is (up to a suitable change of coordinates) of the form x^d + f(y,z,w) (with rk(f) > 3), 
--     returns a minimal set of points apolar to it
cusp3Apolar = method();
cusp3Apolar (Symbol,RingElement) := (Y,F) -> (
    R := ring(F);      d := first degree F;    
    eF := essVar(F);
    if eF_0 != 4 then return "error: the polynomial needs 4 essential variables";
    if isCusp3(F) == false then return "error: the polynomial is not a cusp";
    simF := simplifyPoly(Y,F);
    FF := simF_0;    auxR := ring FF;
    perpF := perpId(FF);
    lengF := max for i to d+1 list hilbertFunction(i,perpF);
    IX := ideal(select(first entries gens perpF, i -> (degree i)_0 <= d+2-lengF));
    if sub(IX,auxR) != sub(ideal(),auxR) and dim(IX) == 1 and radical IX == IX then return (apolar(IX,FF), (simF_1));
    catF2 := cat(2,FF);
    F2 := ideal (basis(2,auxR) * mingens kernel catF2);
    PX := primaryDecomposition F2;
    redPX := first select(PX, i -> (dim i == 1 and radical i == i));
    linPX := (basis(1,auxR) * mingens kernel diff(vars auxR, transpose gens redPX))_0_0;
    KS := QQ[vars 0];
    ringS := KS[(entries vars auxR)_0];
    redF := sub(FF, ringS) + (vars KS)_0_0 * (sub(linPX,ringS))^d;
    cond := trim minors(4,cat(1,redF));
    F' := sub(sub(redF, ringS/cond),auxR);
    respF' := planar5Apolar(vars 3,F');
    if not instance(respF',Sequence) then return respF';
    (XX,phi) := respF';
    psi := map(source phi, target phi, transpose (sub(transpose diff(vars target phi, transpose phi.matrix),source phi)* transpose vars (source phi)));
    IX = intersect(redPX, sub(preimage_psi sub(XX#idX,target psi),auxR));
    return (apolar(IX,FF), (simF_1))
    )

-- The algorithm computing a minimal set of points apolar to a generic quartic in four variables.
--    From [L. Oeding and G. Ottaviani, Eigenvectors of tensors and algorithms for Waring decomposition, Journal of Symbolic Computations, Volume 54, July 2013, Pages 9-35].    
sylvesterPentaApolar = method();
sylvesterPentaApolar (Symbol,RingElement) := (Y,F) -> (
    R := ring(F);      d := first degree F;    
    simF := simplifyPoly(Y,F);
    FF := simF_0;    auxR := ring FF;
    M := ideal(basis(1,auxR));
    RM := resolution M;
    K := diff(transpose RM.dd_2, diff(transpose vars auxR, diff(vars auxR,FF)));
    KM := generators kernel transpose K;
    G := for i from 0 to 5 list submatrix(KM,{i*4..(i+1)*4-1},);
    pG := vars auxR * G_0; 
    for i from 1 to 5 do { pG = pG||(vars auxR*G_i);};  
    J := ideal(0*(vars auxR)_0_0); 
    for i from 0 to 8 do J = J + minors(4,(RM.dd_3)|submatrix(pG,,{i}));
    IX := saturate J;
    return (apolar(IX,FF), simF_1)
    )

---------------------------------------------
-- Main function
---------------------------------------------

-- By using the previous functions, returns a minimal set of points apolar to a given polynomial of rank at most 5
minimalApolar5 = method();
minimalApolar5 (Symbol,RingElement) := (Y,F) -> (
    R := ring(F);    d := first degree F;
    eF := essVar(F);
    if eF_0 == 1 then (
	IX := ideal eF_1;
	return (apolar(IX,F), IX)
	);
    if eF_0 == 2 then (
	return sylvesterApolar(Y,F)
	);
    perpF2 := catalecticant2Apolar(Y,F);
    if instance(perpF2,Sequence) and (perpF2_0).Xred == true then (
	return perpF2
	);
    if eF_0 == 3 then (
	return planar5Apolar(Y,F)
	);
    if isCusp3(F) then (
	return cusp3Apolar(Y,F)
	);
    if d == 3 then (
	return sylvesterPentaApolar(Y,F)
	);
    return "error: polynomial with rank > 5";
    )

---------------------------------------------
-- Documentation
---------------------------------------------
beginDocumentation()


document{
    Key => ApolarLowRank,
    Headline => "a package to find 0-dimensional (reduced) schemes apolar to a given polynomial (of low rank)",
     
     BOLD "Overview:",
     
     BR {}, BR {},
     EM "ApolarLowRank", " is a package has been constructed with a particular attention to its use in relations to ", EM "Waring decompositions",
     " of homogeneous polynomials, i.e., a decomposition as linear combination of powers of linear forms. Via ", EM "Apolarity Lemma", 
     " [Lemma 1.15 - ", EM "Power Sums, Gorenstein Algebras, and Determinantal Loci", ", A. Iarrobino, V. Kanev], the coefficients of the linear 
     forms correspond to the coordinates of ", EM "reduced 0-dimensional schemes apolar", " to F, i.e., schemes whose ideal is contained in the ",
     EM "apolar ideal", " of F. The ", EM "Waring rank", " of F is the smallest length of such a decomposition, or equivalently the smallest 
     cardinality of a reduced 0-dimensional apolar scheme.",       
     
     BR {}, BR {},  
     "Given a polynomial F (of Waring rank at most 5), the function ", TO minimalApolar5, " returns an ideal defining a minimal 0-dimensional 
     scheme apolar to F. The ideal is given in the ", EM "essential number of variables", " of the polynomial: for this reason the function requires 
     in input also a ", TO Symbol, " in order to denote the new set of variables (the corresponding change of coordinates is also given).",     
     
     BR {}, BR {},
     "The algorithm is based on",    
     
     BR {}, 
     UL {
	 LI {EM "On minimal decompositions of low rank symmetric tensors", ", Bernard Mourrain, Alessandro Oneto, arXiv:...\n"},
	 },     
     "* The function ", TO sylvesterPentaApolar, " to treat the case of a general rank 5 cubic in four variables, i.e., the so-called 
     Sylvester Pentahedral case, has been written using the ", EM "Koszul flattening method", " introduced by",     
     
     BR {}, 
     UL {
	 LI {EM "Eigenvectors of tensors and algorithms for Waring decomposition", ", Luke Oeding, Giorgio Ottaviani, 
	 Journal of Symbolic Computations, Volume 54, July 2013, Pages 9-35.\n"},
	 },     
     
     "This package is a work in progress with several possible directions of development.",     
     
     BR {}, BR {},
     BOLD "User functions:",    
     
     UL {
	 LI {TO simplifyPoly, " -- to reduce a polynomial in its essential number of variables;\n"},
	 LI {TO isApolar, " -- to check if an ideal defines an 0-dimensional scheme apolar to a given polynomial;\n"},
	 LI {TO minimalApolar5, " -- to produce a minimal 0-dimensional reduced scheme apolar to a given polynomial (if the rank is at most 5).\n"},
     }
}

doc ///
Key
  ApolarScheme
Headline
  the Type of 0-dimensional schemes apolar to a polynomial
Description
  Text
    A 0-dimensional scheme is said to be {\it apolar} to a homogeneous polynomial if its defining 
    ideal is contained in the apolar ideal of the homogeneous polynomial. The apolar ideal of 
    the polynomial can be computed with @TO perpId@.
    
    {\bf Attributes:} 
    
    $\bullet$ @TO idX@: @TO Ideal@, the ideal of the 0-dimensional scheme,
    
    $\bullet$ @TO hPoly@: @TO RingElement@, the homogeneous polynomial which the scheme is apolar to,
    
    $\bullet$ @TO Xdeg@: @TO ZZ@, the degree of the scheme

    $\bullet$ @TO Xred@: @TO Boolean@, wether the scheme is reduced or not,
  Example
    S = QQ[x,y,z];
    F = x*y*z;
    I = ideal(x^2-z^2, y^2-z^2);
    XX = apolar(I,F)
    XX#idX 
    XX#hPoly
    XX#Xdeg
    XX#Xred
SeeAlso
  isApolar
///

doc ///
Key
    apolar
    (apolar,Ideal,RingElement)
    hPoly
    idX
    Xred
    Xdeg
Headline
    function to generate a new type ApolarScheme
Usage
    apolar(I,F)
Inputs
    I:Ideal
    	ideal of a 0-dimensional scheme
    F:RingElement
    	a homogeneous polynomial
Description
    Text
    	A 0-dimensional scheme is said to be {\it apolar} to a homogeneous polynomial 
	if its defining ideal is contained in the apolar ideal of the homogeneous polynomial. 
	The apolar ideal of the polynomial can be computed with @TO perpId@.
	
	Given in input the ideal I of a 0-dimensional scheme and a homogeneous polynomial F, if
	the scheme is apolar to F, the function produces a new @TO ApolarScheme@.
    Example
        S = QQ[x,y,z];
	F = x*y*z;
    	I = ideal(x^2-z^2, y^2-z^2);
    	XX = apolar(I,F)
SeeAlso
    isApolar
///

doc ///
Key
    aronhold
    (aronhold,RingElement)
Headline
    a function to compute the Aronhold invariant of a plane cubic
Usage
    aronhold(F)
Inputs
    F:RingElement
    	a homogeneous polynomial of degree 3 and in 3 variables
Outputs
    :RingElement
Description
    Text
    	The computation of the Aronhold invariant of a plane cubic as a Pfaffian in the Theorem 1.2
	of {\it An invariant regarding Waring's problem for cubic polynomials}, Giorgio Ottaviani,
	Nagoya Math. J., Vol. 193 (2009), 95–110.
	
	It also defines the equation of the 3-rd secant variety of the degree 3 Veronese embedding
	of $\mathbb{P}^2$ in $\mathbb{P}^9$. This is the following quartic.
    Example
    	S = QQ[a_0..a_9][x,y,z];
	F = (symmetricPower(3,vars S) * transpose matrix{{a_0..a_9}})_0_0;
	aronhold(F)
    Text
    	As we said, it vanishes over the plane cubics with Waring rank equal to 3.
    Example
    	S = QQ[x,y,z];
	F = random(3,S)
	F = sum for i from 1 to 3 list (random(1,S))^3
	aronhold(F)
SeeAlso
    planar5Apolar
///

doc ///
Key
  cat
  (cat,ZZ,RingElement)
Headline
  function to construct catalecticant matrices of a polynomial
Usage
  cat(i,F)
Inputs
  i:ZZ
  F:RingElement
Outputs
  :Matrix
Description
  Text
      Let $S = k[x_0,\ldots,x_n]$. We denote by $S_i$ ($T_i$, respectively)
      the i-th homogeneous part of the ring $S$ ($T$, respectively). Given a homogeneous polynomial 
      $F \in S_d$, the i-th catatalecticant of $F$ is the matrix of linear function defined as
      $$S_i \rightarrow S_{d-i}, x_0^{a_0}\cdots x_n^{a_n} \mapsto 
      \frac{\partial^i}{\partial_0^{a_0}\cdots\partial_n^{a_n}}(F).$$
  Example    
      S = QQ[x,y,z];
      F = sum first entries symmetricPower(4,vars S)
      cat(1,F), cat(2,F), cat(3,F)
///

doc ///
Key
  essVar
  (essVar,RingElement)
Headline
  a function to compute the essential number of variables of a polynomial
Usage
  essVar(F)
Inputs
  F:RingElement
      a homogeneous polynomial
Outputs
  :ZZ
      number of essential variables
  :List
      of @TO RingElement@, the the generators of the linear part of the apolar ideal of F
Description
  Text
      The essential number of variables of a polynomial $F \in k[x_0,\ldots,x_n]$ is the smallest
      $N$ such that there exist linear forms $L_0,\ldots,L_N$ for which $F \in k[L_0,\ldots,L_N]$.
      This notion has been introduced in:
      
      $\bullet$ Enrico Carlini, {\it Reducing the number of variables of a polynomial}, 
      Algebraic geometry and geometric modeling. Springer, Berlin, Heidelberg, 2006. 237-247.
  Example
      S = QQ[x_0..x_5];
      L = for i from 1 to 3 list random(1,S);
      F = L_0*(L_1^2+L_2^2);
      essVar(F)
SeeAlso
  simplifyPoly
  
///

doc ///
Key
    minimalApolar5
    (minimalApolar5,Symbol,RingElement)
Headline
    a function to compute the ideal of minimal 0-dimensional scheme apolar to a given polynomial (of rank < 6)
Usage
    minimalApolar5(Y,F)
Inputs
    Y:Symbol
    	a symbol to name the essential variables of the polynomial
    F:RingElement
    	a homogeneous polynomial
Outputs
    :ApolarScheme
    	a minimal 0-dimensional scheme apolar to the given polynomial. The ideal is given in the
	essential variables of the polynomial
    :RingMap
    	the change of variables describing the change of coordinates
Description
    Text
    	The function computes a minimal 0-dimensional scheme apolar to the given polynomial.
    Example
    	S = QQ[x_0..x_6];
	L = for i to 2 list random(1,S);
	F = L_0^4 + L_1^3*L_2;
	(XX,phi) = minimalApolar5(symbol Y,F);
	XX
	phi
    Text
    	By using the inverse of the @TO RingMap@, we can express the 0-dimensional scheme in the original set of
	variables.
    Example
	trasPhi = diff(vars S, transpose phi.matrix);
	psi = map(source phi, target phi, vars source phi * sub(trasPhi,source phi))
	IX = preimage_psi XX#idX
	isApolar(IX,F)
SeeAlso
    isApolar
    planar5Apolar
    sylvesterApolar
    sylvesterPentaApolar
///

doc ///
Key
    isApolar
    (isApolar,Ideal,RingElement)
Headline
    a function to check if an ideal defines a 0-dimensional scheme apolar to a polynomial
Usage
    isApolar(I,F)
Inputs
    I:Ideal
    F:RingElement
    	a homogeneous polynomial
Outputs
    :Boolean
    	returns wether the ideal defines a 0-dimensional scheme apolar to F
Description
    Text
    	A 0-dimensional scheme is said to be {\it apolar} to a homogeneous polynomial 
    	if its defining ideal is contained in the apolar ideal of the homogeneous polynomial. 
    	The apolar ideal of the polynomial can be computed with @TO perpId@.
    Example
    	S = QQ[x,y,z];
	F = x*y*z;
	I = ideal(x^2-z^2,y^2-z^2);
	isApolar(I,F)
///

doc ///
Key
    perpId
    (perpId,RingElement)
Headline
    a function to compute the apolar ideal of a polynomial
Usage
    perpId(F)
Inputs
    F:RingElement
Outputs
    :Ideal
Caveat
    The apolar ideal is expressed in the same variables of the given polynomial
SeeAlso
    cat
Description
    Text
    	Consider the polynomial ring $S = k[x_0,\ldots,x_N]$ and $T = k[y_0,\ldots,y_N]$. We define
	the {\it apolar action} of $T$ over $S$ as the action by partial differentials, i.e.,
	$$
	    \bullet : T \times S \rightarrow S, (G,F) \mapsto G(\partial_0,\ldots,\partial_N)F.
	$$
	Given $F \in S$, the {\it apolar ideal}, or {\it perp ideal}, of $F$ is defined as
	$\{G\in T | G \bullet F = 0\}$.
	
	The i-th homogeneous part of the apolar ideal of $F$ is the kernel of the 
	i-th catalecticant matrix of F.
    Example
    	S = QQ[x,y,z];
	F = x*y*z;
	perpId(F)
///

doc ///
Key
    planar5Apolar
    (planar5Apolar,Symbol,RingElement)
Headline
    a function to compute the ideal of minimal 0-dimensional scheme apolar to a ternary polynomial (of rank < 6)
Usage
    planar5Apolar(Y,F)
Inputs
    Y:Symbol
    	a symbol to name the essential variables of the polynomial
    F:RingElement
    	a homogeneous ternary polynomial
Outputs
    :ApolarScheme
    	a minimal 0-dimensional scheme apolar to the given polynomial. The ideal is given in the
	essential variables of the polynomial
    :RingMap
    	the map of rings describing the change of coordinates
Description
    Text
    	The function computes a minimal 0-dimensional scheme apolar to the given polynomial.
    Example
    	S = QQ[x_0..x_6];
	L = for i to 2 list random(1,S);
	F = L_0^4 + L_1^3*L_2;
	(XX,phi) = planar5Apolar(symbol Y,F)
    Text
    	By using the inverse of the @TO RingMap@, we can express the 0-dimensional scheme in the original set of
	variables.
    Example
	trasPhi = diff(vars S, transpose phi.matrix);
	psi = map(source phi, target phi, vars source phi * sub(trasPhi,source phi))
	IX = preimage_psi XX#idX
	isApolar(IX,F)
SeeAlso
    minimalApolar5
    aronhold
///

doc ///
Key
    simplifyPoly
    (simplifyPoly,Symbol,RingElement)
Headline
    a function to express a homogeneous polynomial in its essential variables
Usage
    simplifyPoly(Y,F)
Inputs
    Y:Symbol
    	a symbol to name the essential variables of the polynomial
    F:RingElement
    	a homogeneous polynomial
Outputs
    :RingElement
    	a homogeneous polynomial
    :RingMap
    	the map of rings describing the change of coordinates
Description
    Text
      The essential number of variables of a polynomial $F \in k[x_0,\ldots,x_n]$ is the smallest
      $N$ such that there exist linear forms $L_0,\ldots,L_N$ for which $F \in k[L_0,\ldots,L_N]$.
      This notion has been introduced in:
      
      $\bullet$ Enrico Carlini, {\it Reducing the number of variables of a polynomial}, 
      Algebraic geometry and geometric modeling. Springer, Berlin, Heidelberg, 2006. 237-247.

      The function reduces a given polynomial to its expression in the essential variables
    Example
    	S = QQ[x_0..x_6];
	L = for i to 2 list random(1,S);
	F = L_0^4 + L_1^3*L_2;
	(F',phi) = simplifyPoly(symbol Y,F)
    Text
    	By using the @TO RingMap@, we can go back to (a multiple of) the original polynomial
    Example
    	phi(ideal(F')) == ideal(F)
SeeAlso
    essVar
///

doc ///
Key
    sylvesterApolar
    (sylvesterApolar,Symbol,RingElement)
Headline
    a function to find a minimal 0-dimensional scheme apolar to a binary form by using the Sylvester Algorithm
Usage
    sylvesterApolar(Symbol,RingElement)
Inputs
    Y:Symbol
    	a symbol to name the essential variables of the polynomial
    F:RingElement
    	a homogeneous polynomial in two essential variables
Outputs   
    :ApolarScheme
    	a minimal 0-dimensional scheme apolar to the given polynomial. The ideal is given in the
	essential variables of the polynomial
    :RingMap
    	the map of rings describing the change of coordinates
Description
    Text
    	Given a homogeneous polynomial $F$ in two variables, the apolar ideal 
	(computed with @TO perpId@) is a complete intersection and is generated by $(G_1,G_2)$
	where $deg(F)+2 = deg(G_1)+deg(G_2)$ (assume also $deg(G_1)\leq deg(G_2)$). 
	Sylvester algorithm says that:	
	
	$\bullet$ if $G_1$ is square-free, i.e., does not have multiple roots, then $rank(F) = deg(G_1)$;
	in particular, a minimal 0-dimensional scheme is given by the roots of $G_1$;
	
	$\bullet$ if $G_1$ has multiple roots, then $rank(F) = deg(G_2)$; in particular, 
	a minimal 0-dimensional scheme is given by the roots of a general element of degree
	equal to $deg(G_2)$.
    Example
     	S = QQ[x_0..x_6];
	L = for i to 1 list random(1,S);
	F = L_0^4*L_1;
	(XX,phi) = sylvesterApolar(symbol Y,F)
    Text
    	By using the inverse of the @TO RingMap@, we can express the 0-dimensional scheme in the original set of
	variables.
    Example
	trasPhi = diff(vars S, transpose phi.matrix);
	psi = map(source phi, target phi, vars source phi * sub(trasPhi,source phi))
	IX = preimage_psi XX#idX
	isApolar(IX,F) 
SeeAlso
    minimalApolar5
    isApolar   
///
	
doc ///
Key
    sylvesterPentaApolar
    (sylvesterPentaApolar,Symbol,RingElement)
Headline
    a function to find the unique minimal 0-dimensional scheme apolar to a general quaternary cubic of rank 5
Usage
    sylvesterPentaApolar(Y,F)
Inputs
    Y:Symbol
    	a symbol to name the essential variables of the polynomial
    F:RingElement
    	a homogeneous polynomial of degree 3 and with 4 essential variables
Outputs   
    :ApolarScheme
    	a minimal 0-dimensional scheme apolar to the given polynomial. The ideal is given in the
	essential variables of the polynomial
    :RingMap
    	the map of rings describing the change of coordinates
Description
    Text
    	By a classical theorem known as Sylvester Pentahedral Theorem, we know that the general
	quaternary cubic of rank 5 is {\it ideantifiable}, i.e., has a unique minimal decomposition
	as sum of cubes.
	
	An algorithm to deal with this case has been presented in
	
	{\it Eigenvectors of tensors and algorithms for Waring decomposition}, Luke Oeding, Giorgio Ottaviani, 
	 Journal of Symbolic Computations, Volume 54, July 2013, Pages 9-35.
	 
	The algorithm uses the so-called {\it Koszul flattenings} and this function is borrowed
	from the Macaulay2 computations presented in the paper.
    Example
     	S = QQ[x_0..x_6];
	L = for i to 3 list random(1,S);
	F = sum for i to 4 list (random(QQ)*L_0+random(QQ)*L_1+random(QQ)*L_2+random(QQ)*L_3)^3;
	(XX,phi) = sylvesterPentaApolar(symbol Y,F)
    Text
    	By using the inverse of the @TO RingMap@, we can express the 0-dimensional scheme in the original set of
	variables.   
    Example
	trasPhi = diff(vars S, transpose phi.matrix);
	psi = map(source phi, target phi, vars source phi * sub(trasPhi,source phi))
	IX = preimage_psi XX#idX;
	isApolar(IX,F)
SeeAlso
    minimalApolar5
    isApolar
/// 

---------------------------------------------
-- Tests
---------------------------------------------

-- Apolarity Theory

TEST ///
S = QQ[x,y,z];
F = x*y*z^2;
assert (perpId(F) == ideal(x^2,y^2,z^3))
assert (isApolar(ideal(x^2-y^2,x^3-z^3),F) == true)
assert (isApolar(ideal(x^2-y^2,x^2-z^2),F) == false)
///

-- Essential variables

TEST ///
S = QQ[x_0..x_5];
L = for i to 2 list random(1,S)
F = L_0^4 + L_1^2*L_2^2;
(simF, phi) = simplifyPoly(symbol Y, F);
assert ((essVar(F))_0 == 3)
assert (ideal(F) == ideal(phi(simF)))
///

-- Sylvester algorithm

TEST ///
S = QQ[x,y];
F = x*y^4;
(XX, phi) = sylvesterApolar(symbol Y,F);
assert(XX#Xdeg == 5)
assert(XX#Xred == true)
///

-- Planar apolar

TEST ///
S = QQ[x,y,z];
F = sum for i to 2 list (random(1,S))^3;
(XX,phi) = planar5Apolar(symbol Y,F);
assert(XX#Xdeg == 3)
assert(XX#Xred == true)
///

TEST ///
S = QQ[x,y,z];
F = random(3,S);
(XX,phi) = planar5Apolar(symbol Y,F);
assert(XX#Xdeg == 4)
assert(XX#Xred == true)
///

TEST ///
S = QQ[x,y,z];
F = x^2*y + y^2*z;
(XX,phi) = planar5Apolar(symbol Y,F);
assert(XX#Xdeg == 5)
assert(XX#Xred == true)
///

-- Main function 

TEST ///
S = QQ[x,y,z,t];
F = sum for i to 4 list (random(1,S))^4;
(XX,phi) = minimalApolar5(symbol Y,F);
assert(XX#Xdeg == 5)
assert(XX#Xred == true)
///

TEST ///
S = QQ[x,y,z,t,w];
F = sum for i to 4 list (random(1,S))^4;
(XX,phi) = minimalApolar5(symbol Y,F);
assert(XX#Xdeg == 5)
assert(XX#Xred == true)
///

end

==> anc/test_ApolarLowRank.m2 <==
restart
uninstallPackage "ApolarLowRank"
installPackage "ApolarLowRank"
check "ApolarLowRank"

viewHelp "ApolarLowRank"

--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--    APOLARITY THEORY FUNCTIONS
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

--------------------------------------------
--    Example 1. Basic constructions
--------------------------------------------
S = QQ[symbol x,symbol y,symbol z];
M = x*y^2*z^3;

-- Construct the 3-rd catalecticant matrix of the monomial M
cat(3,M)

-- Construct the Apolar Ideal of the monomial M
perpId(M)

-- Check if an ideal defines a 0-dimensional scheme apolar to a given M
I1 = ideal(x^2-y^2, x^3-z^3);
I2 = ideal(y*(x^2-y^2), z*(x^3-z^3));

isApolar(I1,M)
isApolar(I2,M)

-- Construct the ApolarScheme defined by the ideal I2
XX = apolar(I2,M)

-- Check the attributes of the ApolarScheme
XX#idX 	   -- ideal of 0-dim scheme
XX#hPoly   -- polynomial which is apolar to
XX#Xdeg    -- degree of the 0-dim scheme
XX#Xred    -- checks if the 0-dim scheme is reduced

--------------------------------------------
--    Example 2. Essential variables
--------------------------------------------
S = QQ[symbol x_0..symbol x_6];
L = for i to 3 list random(1,S);
F = L_0^4 + L_1^2*L_2^2;

-- Compute the essential variables of a polynomial
(essVarF, perpF1) = essVar(F);

-- The first entry of the list indicates the number of essential variables;
essVarF
--    the second entry of the list 'essF' gives the list of linear forms apolar to F,
--    i.e., these are used to define the change of variables which symplify F
perpF1

-- Simplify the polynomial F by expressing it in the set of essential variables
(simF, phi) = simplifyPoly(symbol Y, F);

-- The first entry of the list 'simF' gives the expression of the polynomial 
--    in its set of essential variables;
--    RMK: the expression is given up to a scalar factor. Although, this does not affect the 
--    	      computation of apolar ideals
simF
--    the second entry gives the ring map corresponding to the change of variables required
phi

ideal(F) == ideal(phi(simF))

--------------------------------------------
--    Example 3. Sylvester's Algorithm
--------------------------------------------
S = QQ[symbol x_0..symbol x_5];
L = for i to 1 list random(1,S);
F = L_0^2*L_1^3;

-- Computes a minimal set of points apolar to F
(XX,phi) = sylvesterApolar(symbol Y, F)

-- We check that the computations are correct by using the inverse change of variables
checkApolar = method();
checkApolar (ApolarScheme,RingMap,RingElement) := (XX,phi,F) -> (
    trasPhi = diff(vars ring(F), transpose phi.matrix);
    psi = map(source phi, target phi, vars source phi * sub(trasPhi,source phi));
    IX = preimage_psi XX#idX;
    << "\n Apolar to polynomial: " << isApolar(IX,F) << "; Degree: " << XX#Xdeg << "; Reduced: " << XX#Xred << "\n";
    )

checkApolar(XX,phi,F)

--------------------------------------------
--    Example 4. Main function
--------------------------------------------
-- We consider polynomials in 6 variables
S = QQ[symbol x_0..symbol x_5];
L = for i to 4 list random(1,S);

-- We consider all possible cases as explained in 
--    [B. Mourrain, A. Oneto, "On minimal decompositions of low rank polynomials"]

--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--     RANK 3
--     Case 3b [Proposition 3.4]
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

F = L_0^4 + L_1^4 + L_2^4;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)
	
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--     RANK 4
--     Case 4b [Theorem 3.6]
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~	
--    i) degree 3
F = L_0^3 + L_1*L_2^2;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--    ii) degree 4
F = L_0^4 + L_1^2*L_2^2;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--    iii) degree >= 5
F = L_0^5 + sum for i to 2 list (random(QQ)*L_1 + random(QQ)*L_2)^5;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--     RANK 4
--     Case 4c [Theorem 3.6]
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--    i) degree 3
F = sum for i to 3 list (random(QQ)*L_0 + random(QQ)*L_1 + random(QQ)*L_2)^3;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--    ii) degree >= 4
F = sum for i to 3 list (random(QQ)*L_0 + random(QQ)*L_1 + random(QQ)*L_2)^4;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--     RANK 4
--     Case 4d [Theorem 3.6]
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
F = L_0^4 + L_1^4 + L_2^4 + L_3^4;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--     RANK 5
--     Case 5b [Theorem 3.13]
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--    i) degree 4,5,6
F = L_0^4 + L_1*L_2^3;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)


F = L_0^5 + L_1^2*L_2^3;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)


F = L_0^6 + L_1^3*L_2^3;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--    ii) degree >= 7
F = L_0^7 + sum for i to 4 list (random(QQ)*L_1 + random(QQ)*L_2)^7;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--     RANK 5
--     Case 5c [Theorem 3.13]
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--    i) degree 3
F = L_0^2*L_1 + L_1^2*L_2;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--    ii-a) degree 4, irreducible
F = sum for i to 4 list (random(QQ)*L_0 + random(QQ)*L_1 + random(QQ)*L_2)^4;

(XX,phi) = minimalApolar5(symbol Y, F);

--  REMARK: this computation depends on a choice of a parameter with a quadratic condition

--    ii-b) degree 4, reducible
F = sum for i to 3 list (random(QQ)*L_1 + random(QQ)*L_2)^4 + L_0^4 + (L_0+L_1)^4;

(XX,phi) = minimalApolar5(symbol Y, F);

--  REMARK: this computation depends on a choice of a parameter with a quadratic condition

--    iii) degree >= 5
F = sum for i to 4 list (random(QQ)*L_0 + random(QQ)*L_1 + random(QQ)*L_2)^5;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F);

--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--     RANK 5
--     Case 5d [Theorem 3.13]
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

--    i) degree 3,4
F = L_0^3 + sum for i to 3 list (random(QQ)*L_1 + random(QQ)*L_2 + random(QQ)*L_3)^3;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)


F = L_0^4 + sum for i to 3 list (random(QQ)*L_1 + random(QQ)*L_2 + random(QQ)*L_3)^4;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--    ii) degree >= 5
F = L_0^5 + sum for i to 3 list (random(QQ)*L_1 + random(QQ)*L_2 + random(QQ)*L_3)^5;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--     RANK 5
--     Case 5e [Theorem 3.13]
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

--    i) degree 3
F = sum for i to 4 list (random(QQ)*L_0 + random(QQ)*L_1 + random(QQ)*L_2 + random(QQ)*L_3)^3;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--    ii) degree >= 4
F = sum for i to 4 list (random(QQ)*L_0 + random(QQ)*L_1 + random(QQ)*L_2 + random(QQ)*L_3)^4;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
--     RANK 5
--     Case 5f [Theorem 3.13]
--~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
F = sum for i to 4 list (random(QQ)*L_0 + random(QQ)*L_1 + random(QQ)*L_2 + random(QQ)*L_3)^4;

(XX,phi) = minimalApolar5(symbol Y, F);

checkApolar(XX,phi,F)

